On Bayes factor functions

We describe Bayes factors functions based on the sampling distributions of \emph{z}, \emph{t}, $\chi^2$, and \emph{F} statistics, using a class of inverse-moment prior distributions to define alternative hypotheses. These non-local alternative prior distributions are centered on standardized effects, which serve as indices for the Bayes factor function. We compare the conclusions drawn from resulting Bayes factor functions to those drawn from Bayes factors defined using local alternative prior specifications and examine their frequentist operating characteristics. Finally, an application of Bayes factor functions to replicated experimental designs in psychology is provided.

==> fig1.R <==
# Creates Figure 1 in BA

logBFz = function(omega,z,nu,n){
  tau = n*(nu+1)*omega^2/2
  x = integrate(fpi,-Inf,Inf,z,nu,tau)
  print(x$value)
  x = x$value/dnorm(z)
  return(log(x))
}

fpi = function(lambda,z,nu,tau){
  nuhalf = nu/2
  lambdasq = lambda^2
  x = dnorm(z,mean=lambda,sd=1)*
    tau^nuhalf*abs(lambda)^(-(nu+1))*exp(-tau/lambdasq)/gamma(nuhalf)
  return(x)
}


############.  Figure 1a

pdf(file="fig1_z.pdf",paper="US")
par(mfrow=c(1,2))

n=100
nu=9
omega=0.5
lambda = seq(-10,10,.01)+.001
lambdasq = lambda^2
tau = n*omega^2*(nu+1)/2
nuhalf = nu/2
plot(lambda, tau^nuhalf*abs(lambda)^(-(nu+1))*exp(-tau/lambdasq)/gamma(nuhalf),
     type='l',lwd=2,xlab = expression(lambda),ylab="density",main = "(a)")


############. Figure 1b

omega = seq(.01,.6,.001)
z = 1.
tau = n*omega^2*(nu+1)/2



bff = c(rep(0,length(omega)))
for( i in 1:length(omega)){
  bff[i] = logBFz(omega[i],z,nu,n)
}

plot(omega,bff,type='l',ylab="log(BF)",xlab=expression(omega),main="(b)")
polygon(c(.21,.345,.345,.21),c(-10,-10,10,10),density=-1,col="yellow")
polygon(c(.345,0.455,0.455,.345),c(-10,-10,10,10),density=-1,col="orange")
polygon(c(.455,0.65,0.65,.455),c(-10,-10,10,10),density=-1,col="red")
text(.27,-.5,"positive")
text(.4,-.5,"strong")
text(.52,-.5,"very strong")
lines(omega,bff,lwd=3)

dev.off()

